TWOPEG: An Event Generator for Charged Double Pion Electroproduction off Proton

The new event generator TWOPEG for the channel $e p \rightarrow e' p' \pi^{+} \pi^{-}$ has been developed. It uses an advanced method of event generation with weights and employs the five-fold differential structure functions from the recent versions of the JM model fit to all results on charged double pion photo- and electroproduction cross sections from CLAS (both published and preliminary). In the areas covered by measured CLAS data, TWOPEG successfully reproduces the available integrated and single-differential double pion cross sections. To estimate the cross sections in the regions not covered by data, a specialized extrapolation procedure is applied. The EG currently covers a kinematical area in $Q^2$ starting from 0.0005 GeV$^2$ and in $W$ from the reaction threshold up to 4.5 GeV. TWOPEG allows to obtain the cross section values from the generated distributions and simulates radiative effects. The link to the code is provided. TWOPEG has already been used in CLAS data analyses and in PAC proposal preparations and is designed to be used during the CLAS12 era.

==> article.sh <==
#!/usr/bin/tcsh -f

#rm article.dvi.ps article.dvi.pdf article.dvi article.log article.aux


#latex article.tex
#latex article.tex
#dvips -oarticle.dvi.ps article.dvi
#ps2pdf article.dvi.ps
#acroread article.dvi.pdf


#!/bin/tcsh -f
rm article.pdf
rm article.aux
#rm article.bbl


rm text/aliases/*.aux text/setups/*.aux text/toc/*.aux text/*/*.aux

pdflatex article
bibtex article
pdflatex article
pdflatex article
acroread article.pdf >& /dev/null
rm article.log article.aux article.toc article.out article.blg

